Generation, dynamics, and correlations of the fission fragments' angular momenta

The generation of angular momentum in fissioning nuclei is not well understood. The predictions of different models disagree, particularly concerning the correlation between the fragments' angular momenta. In this article, a time-dependent collective Hamiltonian model is proposed to treat the generation of the angular momentum in the fission fragments due to the quantum uncertainty principle as well as the dynamics of the collective wave function during and after scission. The model is constructed in the framework of the frozen Hartree-Fock approximation using a Skyrme energy functional to extract deformations of the fission fragments as well as the interactions in a derived collective Hamiltonian. The fission reactions studied are $^{240}$Pu $\rightarrow$ $^{132}$Sn+$^{108}$Ru and $^{240}$Pu $\rightarrow$ $^{144}$Ba+$^{96}$Sr. The model can account for a large part of the angular momentum found in experimental data. The orientation of the angular momentum of each fragment is found to be mainly in the plane perpendicular to the fission axis, in agreement with the experiment. The magnitudes of the angular momenta in the two fragments are nearly uncorrelated, in agreement with the recent experimental data of Wilson et al., Nature (London) 590, 566 (2021). Some of the conclusions of the traditional collective vibration model are supported by the present model but some are not. Surprisingly, it is found that the angular momenta of the fragments are slightly correlated positively as in a wriggling mode. It is also found that the presence of an octupole deformation in a fragment can significantly increase the generated angular momentum.

==> potential_NN_fit.f90 <==
program pot

    implicit none

    real*8 param(6,8)
     real*8 rn, p1,p2,p3,p4,p5,p6,p7,pi
    real*8 D, gam,v,t1,t2,E,Ecoul,p, val_pot_NN
    integer  iline, i,j, nline_res
    pi = 4.0d00 * Datan(1.0d00)
    
    
    print*,"Nuclear potential for the 240Pu->144Ba+96Sr fission"
    print*,"Read parameters"
    open (15,file="res_all_fit_meta2.dat")
    do i=2,4
        read(15,*) j, rn, p1,p2,p3,p4,p5,p6,p7
        if (i .ne. j) stop 'pb file'
        param(j,1) = rn
        param(j,2) = p1
        param(j,3) = p2
        param(j,4) = p3
        param(j,5) = p4
        param(j,6) = p5
        param(j,7) = p6
        param(j,8) = p7
    enddo
    print*,"done read"
    print*,""
    print*,"Example of calculation"
    print*," theta1[rad]   theta2[rad]   phi[rad]     D[Fm]    potential[MeV]"
    t1=0
    t2=0
    p=0
    D=14
    v=val_pot_NN( t1, t2, p, D, param ) - val_pot_NN( 0., 0., 0., D, param )
    write(*, '(F12.3,F12.3,F12.3,F12.3,F12.3)')  t1, t2,  p, D,v
    
    D=15
    t1=pi/2.
    v=val_pot_NN( t1, t2, p, D, param ) - val_pot_NN( 0., 0., 0., D, param )
    write(*, '(F12.3,F12.3,F12.3,F12.3,F12.3)')  t1, t2,  p, D,v

    D=16
    t2=pi/3.
    p=50
    v=val_pot_NN( t1, t2, p, D, param ) - val_pot_NN( 0., 0., 0., D, param )
    write(*, '(F12.3,F12.3,F12.3,F12.3,F12.3)')  t1, t2,  p, D,v



end program

function val_pot_NN( t1, t2, gam_r, D, param )

    implicit real*8 (a-h,o-z)

    real*8 param(6,8)

    pi = 4.0d00 * Datan(1.0d00)
    
    gam=gam_r/pi*180

 
    V03 =   val_param( D, gam, param, 1 )
    a3  =   val_param( D, gam, param, 2 )
    t03 =   val_param( D, gam, param, 3 )
    b   =   val_param( D, gam, param, 4 )
    c   =   val_param( D, gam, param, 5 )
    t   =   val_param( D, gam, param, 6 )

 
    t1d=t1/pi*180
    t2d=t2/pi*180

    x_p = cos(t)*t1d - sin(t)*t2d
    y_p = sin(t)*t1d + cos(t)*t2d

 
    b2=1
    r = sqrt( ( x_p )**2/b2+( y_p )**2/b)


    s3_x =  sin(r/180.*pi/2.)

    val_pot_NN =  V03/( 1+ cosh(s3_x/a3)/cosh(t03/a3) )  + c
    
 

end function



function val_param( D, gam, param, iparam )

    implicit real*8 (a-h,o-z)

    real*8 param(6,8)
    
    pi = 4.0d00 * Datan(1.0d00)

    if ( iparam .ge. 2 .and. iparam .le. 4 ) then
        n= param(iparam,1)
        a3= param(iparam,2)
        a2= param(iparam,3)
        a1= param(iparam,4)
        c= param(iparam,5)
        b0= param(iparam,6)
        b1= param(iparam,7)
        b2= param(iparam,8)
    
        a0=0
    
    pol_d = a0+a2*D**2+a1*D+a3*D**3
    beta_d = b0 + b1*D + b2*D**2

 
    val_param = c*exp( pol_d ) * ( 1. + beta_d * ( cos( 2*pi*gam/180./n ) - 1. ) )
    
 
    else if (iparam .eq. 1) then
    
        x=D
        a0=-12.119
        a1=3.12754
        a2=-0.137257
        val_param = -exp(  a0+a1*x+a2*x**2  )
       
    else if (iparam .eq. 5) then

        x=D
        a0=-2614.67
        a1=-2251688805.93832
        a2=-1.48032872298908
        val_param =  a0+a1* exp(  a2*x  )
 
    else if (iparam .eq. 6) then

        x=gam
        a= -0.428295
        b=3.14157
        c=0.0239264
        val_param =  a*cos(pi*x/180.)+b+c*cos(pi*x/180.*3.)

    endif

end function

